Reparo: Publicly Verifiable Layer to Repair Blockchains

Although blockchains aim for immutability as their core feature, several instances have exposed the harms with perfect immutability. The permanence of illicit content inserted in Bitcoin poses a challenge to law enforcement agencies like Interpol, and millions of dollars are lost in buggy smart contracts in Ethereum. A line of research then spawned on Redactable blockchains with the aim of solving the problem of redacting illicit contents from both permissioned and permissionless blockchains. However, all the existing proposals follow the build-new-chain approach for redactions, and cannot be integrated with existing systems like Bitcoin and Ethereum. We present Reparo, a generic protocol that acts as a publicly verifiable layer on top of any blockchain to perform repairs, ranging from fixing buggy contracts to removing illicit contents from the chain. Reparo facilitates additional functionalities for blockchains while maintaining the same provable security guarantee; thus, Reparo can be integrated with existing blockchains and start performing repairs on the pre-existent data. Any system user may propose a repair and a deliberation process ensues resulting in a decision that complies with the repair policy of the chain and is publicly verifiable. Our Reparo layer can be easily tailored to different consensus requirements, does not require heavy cryptographic machinery and can, therefore, be efficiently instantiated in any permission-ed or -less setting. We demonstrate it by giving efficient instantiations of Reparo on top of Ethereum (with PoS and PoW), Bitcoin, and Cardano. Moreover, we evaluate Reparo with Ethereum mainnet and show that the cost of fixing several prominent smart contract bugs is almost negligible. For instance, the cost of repairing the prominent Parity Multisig wallet bug with Reparo is as low as 0.000000018% of the Ethers that can be retrieved after the fix.

==> Experiments/graph.ipynb <==
{
 "metadata": {
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.1-final"
  },
  "orig_nbformat": 2,
  "kernelspec": {
   "name": "python3",
   "display_name": "Python 3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2,
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import csv"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "tags": []
   },
   "outputs": [],
   "source": [
    "# I messed up the file names when performing the experiments\n",
    "\n",
    "file = \"cumul-time-reparo.csv\"\n",
    "time = []\n",
    "blocks = []\n",
    "latest = 0\n",
    "with open(file) as csv_file:\n",
    "    csv_reader = csv.reader(csv_file)\n",
    "    for row in csv_reader:\n",
    "        ltime = float(row[0])\n",
    "        lblk = int(row[1])\n",
    "        latest = latest + ltime\n",
    "        time.append(latest)\n",
    "        blocks.append(lblk)\n",
    "        # print(latest,lblk)\n",
    "nfile = \"cumul-time-unreparo.csv\"\n",
    "ntime = []\n",
    "nblocks = []\n",
    "latest = 0\n",
    "with open(nfile) as csv_file:\n",
    "    csv_reader = csv.reader(csv_file)\n",
    "    for row in csv_reader:\n",
    "        ltime = float(row[0])\n",
    "        lblk = int(row[1])\n",
    "        latest = latest + ltime\n",
    "        ntime.append(latest)\n",
    "        nblocks.append(lblk)\n",
    "        # print(latest,lblk)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "output_type": "display_data",
     "data": {
      "text/plain": "<Figure size 432x288 with 1 Axes>",
      "image/svg+xml": "<?xml version=\"1.0\" encoding=\"utf-8\" standalone=\"no\"?>\n<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n  \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n<!-- Created with matplotlib (https://matplotlib.org/) -->\n<svg height=\"265.86468pt\" version=\"1.1\" viewBox=\"0 0 402.590784 265.86468\" width=\"402.590784pt\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n <metadata>\n  <rdf:RDF xmlns:cc=\"http://creativecommons.org/ns#\" xmlns:dc=\"http://purl.org/dc/elements/1.1/\" xmlns:rdf=\"http://www.w3.org/1999/02/22-rdf-syntax-ns#\">\n   <cc:Work>\n    <dc:type rdf:resource=\"http://purl.org/dc/dcmitype/StillImage\"/>\n    <dc:date>2021-01-30T18:25:03.241440</dc:date>\n    <dc:format>image/svg+xml</dc:format>\n    <dc:creator>\n     <cc:Agent>\n      <dc:title>Matplotlib v3.3.3, https://matplotlib.org/</dc:title>\n     </cc:Agent>\n    </dc:creator>\n   </cc:Work>\n  </rdf:RDF>\n </metadata>\n <defs>\n  <style type=\"text/css\">*{stroke-linecap:butt;stroke-linejoin:round;}</style>\n </defs>\n <g id=\"figure_1\">\n  <g id=\"patch_1\">\n   <path d=\"M -0 265.86468 \nL 402.590784 265.86468 \nL 402.590784 0 \nL -0 0 \nz\n\" style=\"fill:none;\"/>\n  </g>\n  <g id=\"axes_1\">\n   <g id=\"patch_2\">\n    <path d=\"M 50.17365 224.64 \nL 384.97365 224.64 \nL 384.97365 7.2 \nL 50.17365 7.2 \nz\n\" style=\"fill:#ffffff;\"/>\n   </g>\n   <g id=\"matplotlib.axis_1\">\n    <g id=\"xtick_1\">\n     <g id=\"line2d_1\">\n      <defs>\n       <path d=\"M 0 0 \nL 0 3.5 \n\" id=\"m45ea2cb841\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n      </defs>\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"86.275075\" xlink:href=\"#m45ea2cb841\" y=\"224.64\"/>\n      </g>\n     </g>\n     <g id=\"text_1\">\n      <!-- $\\mathdefault{1.0905}$ -->\n      <g transform=\"translate(68.661909 240.634028)scale(0.13 -0.13)\">\n       <defs>\n        <path d=\"M 26.59375 63.796875 \nC 26.59375 65.890625 26.5 66 25.09375 66 \nC 21.203125 61.359375 15.296875 59.890625 9.703125 59.6875 \nC 9.40625 59.6875 8.90625 59.6875 8.796875 59.5 \nC 8.703125 59.296875 8.703125 59.09375 8.703125 57 \nC 11.796875 57 17 57.59375 21 59.984375 \nL 21 7.296875 \nC 21 3.796875 20.796875 2.59375 12.203125 2.59375 \nL 9.203125 2.59375 \nL 9.203125 0 \nC 14 0.09375 19 0.1875 23.796875 0.1875 \nC 28.59375 0.1875 33.59375 0.09375 38.40625 0 \nL 38.40625 2.59375 \nL 35.40625 2.59375 \nC 26.796875 2.59375 26.59375 3.6875 26.59375 7.296875 \nz\n\" id=\"CMR17-49\"/>\n        <path d=\"M 18.40625 4.796875 \nC 18.40625 7.6875 16 9.6875 13.59375 9.6875 \nC 10.703125 9.6875 8.703125 7.296875 8.703125 4.890625 \nC 8.703125 2 11.09375 0 13.5 0 \nC 16.40625 0 18.40625 2.390625 18.40625 4.796875 \nz\n\" id=\"CMMI12-58\"/>\n        <path d=\"M 42 31.84375 \nC 42 37.96875 41.90625 48.421875 37.703125 56.453125 \nC 34 63.484375 28.09375 66 22.90625 66 \nC 18.09375 66 12 63.78125 8.203125 56.5625 \nC 4.203125 49.015625 3.796875 39.671875 3.796875 31.84375 \nC 3.796875 26.109375 3.90625 17.375 7 9.734375 \nC 11.296875 -0.609375 19 -2 22.90625 -2 \nC 27.5 -2 34.5 -0.109375 38.59375 9.4375 \nC 41.59375 16.375 42 24.5 42 31.84375 \nz\nM 22.90625 -0.40625 \nC 16.5 -0.40625 12.703125 5.125 11.296875 12.75 \nC 10.203125 18.6875 10.203125 27.328125 10.203125 32.953125 \nC 10.203125 40.6875 10.203125 47.109375 11.5 53.234375 \nC 13.40625 61.78125 19 64.390625 22.90625 64.390625 \nC 27 64.390625 32.296875 61.671875 34.203125 53.4375 \nC 35.5 47.71875 35.59375 40.984375 35.59375 32.953125 \nC 35.59375 26.421875 35.59375 18.375 34.40625 12.453125 \nC 32.296875 1.5 26.40625 -0.40625 22.90625 -0.40625 \nz\n\" id=\"CMR17-48\"/>\n        <path d=\"M 35.203125 29.234375 \nC 35.203125 7 26.09375 0.390625 18.59375 0.390625 \nC 16.296875 0.390625 10.703125 0.671875 8.40625 4.390625 \nC 11 4 12.90625 5.390625 12.90625 7.890625 \nC 12.90625 10.59375 10.703125 11.5 9.296875 11.5 \nC 8.40625 11.5 5.703125 11.09375 5.703125 7.6875 \nC 5.703125 1.0625 11.59375 -2 18.796875 -2 \nC 30.296875 -2 42 10.390625 42 32.65625 \nC 42 60.265625 30.796875 66 23.203125 66 \nC 13.296875 66 3.796875 57.25 3.796875 43.75 \nC 3.796875 31.25 11.90625 22 22.09375 22 \nC 30.5 22 34.203125 29.84375 35.203125 33.15625 \nz\nM 22.296875 23.59375 \nC 19.59375 23.59375 15.796875 24.09375 12.703125 30.140625 \nC 10.59375 34.078125 10.59375 38.703125 10.59375 43.640625 \nC 10.59375 49.59375 10.59375 53.71875 13.40625 58.15625 \nC 14.796875 60.265625 17.40625 63.6875 23.203125 63.6875 \nC 35 63.6875 35 45.453125 35 41.421875 \nC 35 34.265625 31.796875 23.59375 22.296875 23.59375 \nz\n\" id=\"CMR17-57\"/>\n        <path d=\"M 11.40625 58.59375 \nC 12.40625 58.1875 16.5 56.890625 20.703125 56.890625 \nC 30 56.890625 35.09375 61.890625 38 64.6875 \nC 38 65.484375 38 66 37.40625 66 \nC 37.296875 66 37.09375 66 36.296875 65.59375 \nC 32.796875 64.09375 28.703125 63 23.703125 63 \nC 20.703125 63 16.203125 63.359375 11.296875 65.484375 \nC 10.203125 66 10 66 9.90625 66 \nC 9.40625 66 9.296875 65.890625 9.296875 63.90625 \nL 9.296875 34.859375 \nC 9.296875 33.015625 9.296875 32.5 10.296875 32.5 \nC 10.796875 32.5 11 32.703125 11.5 33.421875 \nC 14.703125 38.046875 19.09375 40 24.09375 40 \nC 27.59375 40 35.09375 37.734375 35.09375 20.203125 \nC 35.09375 16.984375 35.09375 11.1875 32.09375 6.59375 \nC 29.59375 2.484375 25.703125 0.390625 21.40625 0.390625 \nC 14.796875 0.390625 8.09375 4.984375 6.296875 12.6875 \nC 6.703125 12.59375 7.5 12.390625 7.90625 12.390625 \nC 9.203125 12.390625 11.703125 13.09375 11.703125 16.1875 \nC 11.703125 18.890625 9.796875 20 7.90625 20 \nC 5.59375 20 4.09375 18.59375 4.09375 15.796875 \nC 4.09375 7.09375 11 -2 21.59375 -2 \nC 31.90625 -2 41.703125 6.890625 41.703125 19.796875 \nC 41.703125 32.09375 33.90625 41.59375 24.203125 41.59375 \nC 19.09375 41.59375 14.796875 39.6875 11.40625 36 \nz\n\" id=\"CMR17-53\"/>\n       </defs>\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMMI12-58\"/>\n       <use transform=\"translate(72.787654 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(118.478131 0)scale(0.996264)\" xlink:href=\"#CMR17-57\"/>\n       <use transform=\"translate(164.168608 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(209.859086 0)scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_2\">\n     <g id=\"line2d_2\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"144.575583\" xlink:href=\"#m45ea2cb841\" y=\"224.64\"/>\n      </g>\n     </g>\n     <g id=\"text_2\">\n      <!-- $\\mathdefault{1.0910}$ -->\n      <g transform=\"translate(126.962418 240.634028)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMMI12-58\"/>\n       <use transform=\"translate(72.787654 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(118.478131 0)scale(0.996264)\" xlink:href=\"#CMR17-57\"/>\n       <use transform=\"translate(164.168608 0)scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(209.859086 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_3\">\n     <g id=\"line2d_3\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"202.876092\" xlink:href=\"#m45ea2cb841\" y=\"224.64\"/>\n      </g>\n     </g>\n     <g id=\"text_3\">\n      <!-- $\\mathdefault{1.0915}$ -->\n      <g transform=\"translate(185.262927 240.634028)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMMI12-58\"/>\n       <use transform=\"translate(72.787654 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(118.478131 0)scale(0.996264)\" xlink:href=\"#CMR17-57\"/>\n       <use transform=\"translate(164.168608 0)scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(209.859086 0)scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_4\">\n     <g id=\"line2d_4\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"261.176601\" xlink:href=\"#m45ea2cb841\" y=\"224.64\"/>\n      </g>\n     </g>\n     <g id=\"text_4\">\n      <!-- $\\mathdefault{1.0920}$ -->\n      <g transform=\"translate(243.563436 240.634028)scale(0.13 -0.13)\">\n       <defs>\n        <path d=\"M 41.703125 15.46875 \nL 39.90625 15.46875 \nC 38.90625 8.390625 38.09375 7.1875 37.703125 6.59375 \nC 37.203125 5.796875 30 5.796875 28.59375 5.796875 \nL 9.40625 5.796875 \nC 13 9.6875 20 16.765625 28.5 24.9375 \nC 34.59375 30.71875 41.703125 37.5 41.703125 47.390625 \nC 41.703125 59.1875 32.296875 66 21.796875 66 \nC 10.796875 66 4.09375 56.296875 4.09375 47.296875 \nC 4.09375 43.390625 7 42.890625 8.203125 42.890625 \nC 9.203125 42.890625 12.203125 43.484375 12.203125 46.984375 \nC 12.203125 50.09375 9.59375 51 8.203125 51 \nC 7.59375 51 7 50.890625 6.59375 50.6875 \nC 8.5 59.1875 14.296875 63.390625 20.40625 63.390625 \nC 29.09375 63.390625 34.796875 56.5 34.796875 47.390625 \nC 34.796875 38.703125 29.703125 31.21875 24 24.734375 \nL 4.09375 2.296875 \nL 4.09375 0 \nL 39.296875 0 \nz\n\" id=\"CMR17-50\"/>\n       </defs>\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMMI12-58\"/>\n       <use transform=\"translate(72.787654 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(118.478131 0)scale(0.996264)\" xlink:href=\"#CMR17-57\"/>\n       <use transform=\"translate(164.168608 0)scale(0.996264)\" xlink:href=\"#CMR17-50\"/>\n       <use transform=\"translate(209.859086 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_5\">\n     <g id=\"line2d_5\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"319.47711\" xlink:href=\"#m45ea2cb841\" y=\"224.64\"/>\n      </g>\n     </g>\n     <g id=\"text_5\">\n      <!-- $\\mathdefault{1.0925}$ -->\n      <g transform=\"translate(301.863945 240.634028)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMMI12-58\"/>\n       <use transform=\"translate(72.787654 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(118.478131 0)scale(0.996264)\" xlink:href=\"#CMR17-57\"/>\n       <use transform=\"translate(164.168608 0)scale(0.996264)\" xlink:href=\"#CMR17-50\"/>\n       <use transform=\"translate(209.859086 0)scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"xtick_6\">\n     <g id=\"line2d_6\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"377.777619\" xlink:href=\"#m45ea2cb841\" y=\"224.64\"/>\n      </g>\n     </g>\n     <g id=\"text_6\">\n      <!-- $\\mathdefault{1.0930}$ -->\n      <g transform=\"translate(360.164454 240.634028)scale(0.13 -0.13)\">\n       <defs>\n        <path d=\"M 22.09375 34 \nC 31 34 34.90625 26.140625 34.90625 17.09375 \nC 34.90625 5.03125 28.5 0.390625 22.703125 0.390625 \nC 17.40625 0.390625 8.796875 3.015625 6.09375 10.796875 \nC 6.59375 10.59375 7.09375 10.59375 7.59375 10.59375 \nC 10 10.59375 11.796875 12.1875 11.796875 14.796875 \nC 11.796875 17.6875 9.59375 19 7.59375 19 \nC 5.90625 19 3.296875 18.1875 3.296875 14.484375 \nC 3.296875 5.234375 12.296875 -2 22.90625 -2 \nC 34 -2 42.5 6.75 42.5 16.984375 \nC 42.5 26.84375 34.5 34 25 35.09375 \nC 32.59375 36.671875 39.90625 43.375 39.90625 52.390625 \nC 39.90625 60.25 32 66 23 66 \nC 13.90625 66 5.90625 60.34375 5.90625 52.296875 \nC 5.90625 48.796875 8.5 48.1875 9.796875 48.1875 \nC 11.90625 48.1875 13.703125 49.484375 13.703125 52.09375 \nC 13.703125 54.6875 11.90625 56 9.796875 56 \nC 9.40625 56 8.90625 56 8.5 55.796875 \nC 11.40625 62.484375 19.296875 63.6875 22.796875 63.6875 \nC 26.296875 63.6875 32.90625 61.96875 32.90625 52.296875 \nC 32.90625 49.484375 32.5 44.546875 29.09375 40.21875 \nC 26.09375 36.390625 22.703125 36.1875 19.40625 35.890625 \nC 18.90625 35.890625 16.59375 35.6875 16.203125 35.6875 \nC 15.5 35.59375 15.09375 35.5 15.09375 34.796875 \nC 15.09375 34.09375 15.203125 34 17.203125 34 \nz\n\" id=\"CMR17-51\"/>\n       </defs>\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMMI12-58\"/>\n       <use transform=\"translate(72.787654 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(118.478131 0)scale(0.996264)\" xlink:href=\"#CMR17-57\"/>\n       <use transform=\"translate(164.168608 0)scale(0.996264)\" xlink:href=\"#CMR17-51\"/>\n       <use transform=\"translate(209.859086 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"text_7\">\n     <!-- Block Number -->\n     <g transform=\"translate(179.405601 256.146368)scale(0.13 -0.13)\">\n      <defs>\n       <path d=\"M 8.90625 69 \nL 8.90625 0 \nL 33.796875 0 \nC 47.40625 0 57.296875 8.984375 57.296875 18.75 \nC 57.296875 26.3125 50.796875 33.984375 39.09375 36.1875 \nC 52.09375 39.984375 54.703125 47.484375 54.703125 51.734375 \nC 54.703125 60.625 44.90625 69 31.203125 69 \nz\nM 17 39 \nL 17 63.390625 \nL 28.5 63.390625 \nC 38.796875 63.390625 46.90625 58.15625 46.90625 51.640625 \nC 46.90625 45.703125 40.5 39 27.59375 39 \nz\nM 17 5.59375 \nL 17 32.890625 \nL 30.296875 32.890625 \nC 41.09375 32.890625 49.40625 26.21875 49.40625 18.84375 \nC 49.40625 12.0625 42.09375 5.59375 31 5.59375 \nz\n\" id=\"CMSS17-66\"/>\n       <path d=\"M 14.796875 69 \nL 7.40625 69 \nL 7.40625 0 \nL 14.796875 0 \nz\n\" id=\"CMSS17-108\"/>\n       <path d=\"M 44.203125 21.1875 \nC 44.203125 33.984375 34.703125 44 23.5 44 \nC 12 44 2.703125 33.6875 2.703125 21.1875 \nC 2.703125 8.5 12.296875 -1 23.40625 -1 \nC 34.796875 -1 44.203125 8.796875 44.203125 21.1875 \nz\nM 23.5 5.296875 \nC 16.40625 5.296875 10.296875 11.09375 10.296875 21.984375 \nC 10.296875 33.59375 17.40625 37.890625 23.40625 37.890625 \nC 29.90625 37.890625 36.59375 33.1875 36.59375 21.984375 \nC 36.59375 10.6875 30.09375 5.296875 23.5 5.296875 \nz\n\" id=\"CMSS17-111\"/>\n       <path d=\"M 38.5 39.6875 \nC 38.5 40.390625 33.90625 42.390625 32.703125 42.796875 \nC 29.40625 44 25.203125 44 24.09375 44 \nC 11.09375 44 3.296875 32.6875 3.296875 21.296875 \nC 3.296875 9.296875 12 -1 23.703125 -1 \nC 30.40625 -1 35.203125 1.1875 39.09375 3.796875 \nL 38.5 10.390625 \nC 34.203125 7.09375 29.203125 5.296875 23.796875 5.296875 \nC 16 5.296875 10.90625 12.09375 10.90625 21.390625 \nC 10.90625 28.59375 14.203125 37.6875 24.203125 37.6875 \nC 29.703125 37.6875 32.796875 36.59375 37.40625 33.484375 \nz\n\" id=\"CMSS17-99\"/>\n       <path d=\"M 26.5 26.34375 \nL 42 42.734375 \nL 32.40625 42.734375 \nL 14.90625 24.25 \nL 14.90625 69 \nL 7.5 69 \nL 7.5 0 \nL 14.796875 0 \nL 14.796875 13.921875 \nL 21.5 20.96875 \nL 35.59375 0 \nL 44.09375 0 \nz\n\" id=\"CMSS17-107\"/>\n       <path d=\"M 22.90625 65.296875 \nL 21.09375 69 \nL 8.796875 69 \nL 8.796875 0 \nL 16.59375 0 \nL 16.59375 61.328125 \nL 16.703125 61.421875 \nC 17.40625 59.640625 17.796875 58.734375 21.90625 49.890625 \nL 43.296875 3.6875 \nL 45.09375 0 \nL 57.40625 0 \nL 57.40625 69 \nL 49.59375 69 \nL 49.59375 7.65625 \nL 49.5 7.5625 \nC 48.796875 9.34375 48.40625 10.234375 44.296875 19.09375 \nz\n\" id=\"CMSS17-78\"/>\n       <path d=\"M 40.90625 43 \nL 33.296875 43 \nL 33.296875 15.25 \nC 33.296875 7.8125 27.90625 4.796875 22.203125 4.796875 \nC 15.59375 4.796875 15 7 15 11.125 \nL 15 43 \nL 7.40625 43 \nL 7.40625 10.625 \nC 7.40625 2.796875 10.09375 -1 17 -1 \nC 20.40625 -1 28.09375 -0.203125 33.5 4.796875 \nL 33.5 -0.203125 \nL 40.90625 -0.203125 \nz\n\" id=\"CMSS17-117\"/>\n       <path d=\"M 67 29.34375 \nC 67 36.078125 65.296875 44 54.09375 44 \nC 46.59375 44 42.09375 39.296875 40.09375 36.375 \nC 38.296875 41.6875 34.09375 44 28.09375 44 \nC 21.296875 44 17 40.09375 14.703125 37.28125 \nL 14.703125 43.484375 \nL 7.40625 43.484375 \nL 7.40625 0 \nL 15 0 \nL 15 24.3125 \nC 15 30.25 17.203125 37.890625 24.296875 37.890625 \nC 33.40625 37.890625 33.40625 31.453125 33.40625 28.53125 \nL 33.40625 0 \nL 41 0 \nL 41 24.3125 \nC 41 30.25 43.203125 37.890625 50.296875 37.890625 \nC 59.40625 37.890625 59.40625 31.453125 59.40625 28.53125 \nL 59.40625 0 \nL 67 0 \nz\n\" id=\"CMSS17-109\"/>\n       <path d=\"M 14.90625 69 \nL 7.5 69 \nL 7.5 -0.203125 \nL 15.09375 -0.203125 \nL 15.09375 4.296875 \nC 18.90625 0.59375 23.5 -1 27.59375 -1 \nC 37.203125 -1 45 8.734375 45 21.59375 \nC 45 33.328125 39 44 30.09375 44 \nC 23.796875 44 18.203125 41.390625 14.90625 38.6875 \nz\nM 15.09375 32.734375 \nC 17.296875 35.5625 20.40625 37.890625 24.796875 37.890625 \nC 30.703125 37.890625 37.40625 33.53125 37.40625 21.59375 \nC 37.40625 8.84375 29.40625 5.09375 23.90625 5.09375 \nC 21.90625 5.09375 19.796875 5.59375 17.796875 7.3125 \nC 15.09375 9.75 15.09375 11.265625 15.09375 12.6875 \nz\n\" id=\"CMSS17-98\"/>\n       <path d=\"M 39.09375 21.484375 \nC 39.09375 24.796875 38.90625 31.265625 35.703125 36.671875 \nC 32.203125 42.390625 26.5 44 22.203125 44 \nC 11.796875 44 3 34.125 3 21.296875 \nC 3 9.046875 12.09375 -1 23.59375 -1 \nC 28.09375 -1 33.59375 0.296875 38.59375 3.890625 \nC 38.59375 4.296875 38.40625 6.46875 38.296875 6.578125 \nC 38.296875 6.765625 38 9.828125 38 10.234375 \nC 33.203125 6.375 27.703125 5.09375 23.703125 5.09375 \nC 17.296875 5.09375 10.40625 10.421875 10.09375 21.484375 \nz\nM 10.90625 27 \nC 12.203125 32.59375 16.59375 37.890625 22.203125 37.890625 \nC 23.703125 37.890625 30.703125 37.6875 32.5 27 \nz\n\" id=\"CMSS17-101\"/>\n       <path d=\"M 14.90625 21.390625 \nC 14.90625 30.84375 21.796875 37.171875 30.59375 37.375 \nL 30.59375 44 \nC 24.203125 43.890625 18.203125 40.6875 14.59375 35.46875 \nL 14.59375 43.484375 \nL 7.5 43.484375 \nL 7.5 0 \nL 14.90625 0 \nz\n\" id=\"CMSS17-114\"/>\n      </defs>\n      <use transform=\"scale(0.996264)\" xlink:href=\"#CMSS17-66\"/>\n      <use transform=\"translate(62.33804 0)scale(0.996264)\" xlink:href=\"#CMSS17-108\"/>\n      <use transform=\"translate(84.518763 0)scale(0.996264)\" xlink:href=\"#CMSS17-111\"/>\n      <use transform=\"translate(133.964826 0)scale(0.996264)\" xlink:href=\"#CMSS17-99\"/>\n      <use transform=\"translate(175.603648 0)scale(0.996264)\" xlink:href=\"#CMSS17-107\"/>\n      <use transform=\"translate(252.43525 0)scale(0.996264)\" xlink:href=\"#CMSS17-78\"/>\n      <use transform=\"translate(318.496769 0)scale(0.996264)\" xlink:href=\"#CMSS17-117\"/>\n      <use transform=\"translate(366.701712 0)scale(0.996264)\" xlink:href=\"#CMSS17-109\"/>\n      <use transform=\"translate(440.930966 0)scale(0.996264)\" xlink:href=\"#CMSS17-98\"/>\n      <use transform=\"translate(491.738348 0)scale(0.996264)\" xlink:href=\"#CMSS17-101\"/>\n      <use transform=\"translate(533.37717 0)scale(0.996264)\" xlink:href=\"#CMSS17-114\"/>\n     </g>\n    </g>\n    <g id=\"text_8\">\n     <!-- $\\times\\mathdefault{10^{7}}\\mathdefault{}$ -->\n     <g transform=\"translate(357.559942 255.255776)scale(0.13 -0.13)\">\n      <defs>\n       <path d=\"M 38.90625 27.734375 \nL 18.90625 47.59375 \nC 17.703125 48.796875 17.5 49 16.703125 49 \nC 15.703125 49 14.703125 48.09375 14.703125 47 \nC 14.703125 46.296875 14.90625 46.09375 16 45 \nL 36 24.9375 \nL 16 4.890625 \nC 14.90625 3.796875 14.703125 3.59375 14.703125 2.890625 \nC 14.703125 1.796875 15.703125 0.890625 16.703125 0.890625 \nC 17.5 0.890625 17.703125 1.09375 18.90625 2.296875 \nL 38.796875 22.15625 \nL 59.5 1.484375 \nC 59.703125 1.390625 60.40625 0.890625 61 0.890625 \nC 62.203125 0.890625 63 1.796875 63 2.890625 \nC 63 3.09375 63 3.484375 62.703125 3.984375 \nC 62.59375 4.1875 46.703125 19.859375 41.703125 24.9375 \nL 60 43.203125 \nC 60.5 43.796875 62 45.09375 62.5 45.703125 \nC 62.59375 45.890625 63 46.296875 63 47 \nC 63 48.09375 62.203125 49 61 49 \nC 60.203125 49 59.796875 48.59375 58.703125 47.5 \nz\n\" id=\"CMSY10-2\"/>\n       <path d=\"M 45.09375 61.796875 \nL 45.09375 64 \nL 21.59375 64 \nC 9.90625 64 9.703125 65.09375 9.296875 67 \nL 7.5 67 \nL 4.59375 48.5 \nL 6.40625 48.5 \nC 6.703125 50.40625 7.40625 55.5 8.59375 57.390625 \nC 9.203125 58.1875 16.59375 58.1875 18.296875 58.1875 \nL 40.296875 58.1875 \nL 29.203125 41.71875 \nC 21.796875 30.640625 16.703125 15.671875 16.703125 2.59375 \nC 16.703125 1.390625 16.703125 -2 20.296875 -2 \nC 23.90625 -2 23.90625 1.390625 23.90625 2.6875 \nL 23.90625 7.28125 \nC 23.90625 23.65625 26.703125 34.4375 31.296875 41.3125 \nz\n\" id=\"CMR17-55\"/>\n      </defs>\n      <use transform=\"scale(0.996264)\" xlink:href=\"#CMSY10-2\"/>\n      <use transform=\"translate(77.487468 0)scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n      <use transform=\"translate(123.177945 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      <use transform=\"translate(168.868422 36.153639)scale(0.697382)\" xlink:href=\"#CMR17-55\"/>\n     </g>\n    </g>\n   </g>\n   <g id=\"matplotlib.axis_2\">\n    <g id=\"ytick_1\">\n     <g id=\"line2d_7\">\n      <defs>\n       <path d=\"M 0 0 \nL -3.5 0 \n\" id=\"m5d90af5ab1\" style=\"stroke:#000000;stroke-width:0.8;\"/>\n      </defs>\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.17365\" xlink:href=\"#m5d90af5ab1\" y=\"214.977694\"/>\n      </g>\n     </g>\n     <g id=\"text_9\">\n      <!-- $\\mathdefault{0}$ -->\n      <g transform=\"translate(36.832911 219.474708)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_2\">\n     <g id=\"line2d_8\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.17365\" xlink:href=\"#m5d90af5ab1\" y=\"181.138532\"/>\n      </g>\n     </g>\n     <g id=\"text_10\">\n      <!-- $\\mathdefault{25}$ -->\n      <g transform=\"translate(30.492172 185.635547)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-50\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_3\">\n     <g id=\"line2d_9\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.17365\" xlink:href=\"#m5d90af5ab1\" y=\"147.299371\"/>\n      </g>\n     </g>\n     <g id=\"text_11\">\n      <!-- $\\mathdefault{50}$ -->\n      <g transform=\"translate(30.492172 151.796385)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_4\">\n     <g id=\"line2d_10\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.17365\" xlink:href=\"#m5d90af5ab1\" y=\"113.460209\"/>\n      </g>\n     </g>\n     <g id=\"text_12\">\n      <!-- $\\mathdefault{75}$ -->\n      <g transform=\"translate(30.492172 117.957223)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-55\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_5\">\n     <g id=\"line2d_11\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.17365\" xlink:href=\"#m5d90af5ab1\" y=\"79.621047\"/>\n      </g>\n     </g>\n     <g id=\"text_13\">\n      <!-- $\\mathdefault{100}$ -->\n      <g transform=\"translate(24.151432 84.118061)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n       <use transform=\"translate(91.380954 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_6\">\n     <g id=\"line2d_12\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.17365\" xlink:href=\"#m5d90af5ab1\" y=\"45.781885\"/>\n      </g>\n     </g>\n     <g id=\"text_14\">\n      <!-- $\\mathdefault{125}$ -->\n      <g transform=\"translate(24.151432 50.278899)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMR17-50\"/>\n       <use transform=\"translate(91.380954 0)scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"ytick_7\">\n     <g id=\"line2d_13\">\n      <g>\n       <use style=\"stroke:#000000;stroke-width:0.8;\" x=\"50.17365\" xlink:href=\"#m5d90af5ab1\" y=\"11.942723\"/>\n      </g>\n     </g>\n     <g id=\"text_15\">\n      <!-- $\\mathdefault{150}$ -->\n      <g transform=\"translate(24.151432 16.439737)scale(0.13 -0.13)\">\n       <use transform=\"scale(0.996264)\" xlink:href=\"#CMR17-49\"/>\n       <use transform=\"translate(45.690477 0)scale(0.996264)\" xlink:href=\"#CMR17-53\"/>\n       <use transform=\"translate(91.380954 0)scale(0.996264)\" xlink:href=\"#CMR17-48\"/>\n      </g>\n     </g>\n    </g>\n    <g id=\"text_16\">\n     <!-- Time (in min) -->\n     <g transform=\"translate(16.913574 153.229887)rotate(-90)scale(0.13 -0.13)\">\n      <defs>\n       <path d=\"M 36.203125 62.296875 \nL 44.5 62.296875 \nC 45.703125 62.296875 46.90625 62.1875 48.09375 62.1875 \nL 60.59375 62.1875 \nL 60.59375 68.6875 \nL 3.40625 68.6875 \nL 3.40625 62.1875 \nL 15.90625 62.1875 \nC 17.09375 62.1875 18.296875 62.296875 19.5 62.296875 \nL 27.796875 62.296875 \nL 27.796875 0 \nL 36.203125 0 \nz\n\" id=\"CMSS17-84\"/>\n       <path d=\"M 15.296875 66 \nL 6.90625 66 \nL 6.90625 57.59375 \nL 15.296875 57.59375 \nz\nM 14.796875 43 \nL 7.40625 43 \nL 7.40625 0 \nL 14.796875 0 \nz\n\" id=\"CMSS17-105\"/>\n       <path d=\"M 25.203125 75 \nC 19.796875 69.484375 7.40625 56.671875 7.40625 25.046875 \nC 7.40625 -6.6875 19.796875 -19.40625 25.203125 -25 \nL 31.296875 -25 \nC 19 -12.203125 15 5.71875 15 24.9375 \nC 15 44.0625 18.796875 62.078125 31.296875 75 \nz\n\" id=\"CMSS17-40\"/>\n       <path d=\"M 40.90625 29.34375 \nC 40.90625 35.671875 39.40625 44 28.09375 44 \nC 21.703125 44 17.5 40.6875 14.703125 37.28125 \nL 14.703125 43.484375 \nL 7.40625 43.484375 \nL 7.40625 0 \nL 15 0 \nL 15 24.3125 \nC 15 30.65625 17.40625 37.890625 24.203125 37.890625 \nC 33 37.890625 33.296875 31.953125 33.296875 28.53125 \nL 33.296875 0 \nL 40.90625 0 \nz\n\" id=\"CMSS17-110\"/>\n       <path d=\"M 11.296875 -25 \nC 16.703125 -19.5 29.09375 -6.6875 29.09375 24.9375 \nC 29.09375 56.671875 16.703125 69.375 11.296875 75 \nL 5.203125 75 \nC 17.5 62.171875 21.5 44.265625 21.5 25.046875 \nC 21.5 5.921875 17.703125 -12.09375 5.203125 -25 \nz\n\" id=\"CMSS17-41\"/>\n      </defs>\n      <use transform=\"scale(0.996264)\" xlink:href=\"#CMSS17-84\"/>\n      <use transform=\"translate(63.819454 0)scale(0.996264)\" xlink:href=\"#CMSS17-105\"/>\n      <use transform=\"translate(86.000177 0)scale(0.996264)\" xlink:href=\"#CMSS17-109\"/>\n      <use transform=\"translate(160.229431 0)scale(0.996264)\" xlink:href=\"#CMSS17-101\"/>\n      <use transform=\"translate(233.097366 0)scale(0.996264)\" xlink:href=\"#CMSS17-40\"/>\n      <use transform=\"translate(269.53128 0)scale(0.996264)\" xlink:href=\"#CMSS17-105\"/>\n      <use transform=\"translate(291.712003 0)scale(0.996264)\" xlink:href=\"#CMSS17-110\"/>\n      <use transform=\"translate(371.146059 0)scale(0.996264)\" xlink:href=\"#CMSS17-109\"/>\n      <use transform=\"translate(445.375314 0)scale(0.996264)\" xlink:href=\"#CMSS17-105\"/>\n      <use transform=\"translate(467.556037 0)scale(0.996264)\" xlink:href=\"#CMSS17-110\"/>\n      <use transform=\"translate(515.76098 0)scale(0.996264)\" xlink:href=\"#CMSS17-41\"/>\n     </g>\n    </g>\n   </g>\n   <g id=\"line2d_14\">\n    <path clip-path=\"url(#pc53fae7e5f)\" d=\"M 65.391832 214.756364 \nL 65.566734 213.412407 \nL 66.056458 212.396827 \nL 66.627803 211.42474 \nL 69.70607 207.859649 \nL 70.988681 206.56767 \nL 80.328423 198.754027 \nL 84.770921 195.428856 \nL 87.056301 193.753998 \nL 90.694253 191.175837 \nL 92.513229 189.873074 \nL 101.596448 183.208271 \nL 104.371552 181.372339 \nL 110.95951 176.955967 \nL 119.564665 171.438086 \nL 123.039375 169.407916 \nL 131.59789 163.846134 \nL 134.349674 162.01142 \nL 159.12739 146.910062 \nL 167.1029 142.103345 \nL 169.609822 140.6234 \nL 186.57527 131.104985 \nL 187.543058 130.56013 \nL 198.258692 125.042294 \nL 206.000999 120.996686 \nL 208.799424 119.521231 \nL 209.184207 117.626238 \nL 212.110893 116.065283 \nL 213.743307 115.143594 \nL 218.943712 112.203873 \nL 219.281855 112.021322 \nL 219.340156 110.33417 \nL 219.491737 110.149949 \nL 221.182452 109.228193 \nL 222.616644 108.315145 \nL 228.761518 104.830726 \nL 233.180697 102.252836 \nL 238.299481 99.309732 \nL 243.744749 96.072136 \nL 245.808587 94.972499 \nL 259.474226 87.61979 \nL 261.643005 86.517761 \nL 263.217119 85.778872 \nL 270.842825 81.933976 \nL 275.331965 79.540013 \nL 280.089286 76.95319 \nL 284.543445 74.548602 \nL 286.339101 73.625695 \nL 297.357897 67.573471 \nL 299.783198 66.142548 \nL 306.196254 62.454666 \nL 308.761476 60.98749 \nL 316.01406 56.933716 \nL 318.38106 55.653468 \nL 327.720802 50.836283 \nL 330.216064 49.542679 \nL 333.154409 48.071285 \nL 336.839001 46.232081 \nL 369.755469 30.097975 \nL 369.755469 30.097975 \n\" style=\"fill:none;stroke:#1f77b4;stroke-linecap:square;stroke-width:1.5;\"/>\n   </g>\n   <g id=\"line2d_15\">\n    <path clip-path=\"url(#pc53fae7e5f)\" d=\"M 65.415152 214.713275 \nL 65.846576 213.530845 \nL 66.569503 212.2055 \nL 68.55172 209.773073 \nL 71.116942 207.137612 \nL 77.611619 201.554263 \nL 78.975851 200.449527 \nL 81.296211 198.596855 \nL 82.660443 197.482915 \nL 85.540488 195.271594 \nL 88.187331 193.416463 \nL 106.33045 180.497619 \nL 118.865059 172.362481 \nL 131.971013 164.168328 \nL 132.798881 163.619525 \nL 135.130901 162.144566 \nL 137.462921 160.654244 \nL 139.258577 159.539672 \nL 141.90542 157.879478 \nL 147.059185 154.73106 \nL 172.105084 140.009693 \nL 177.002326 137.260216 \nL 185.654122 132.496113 \nL 196.684578 126.789139 \nL 207.365231 121.277732 \nL 221.054191 113.832417 \nL 221.334033 111.841862 \nL 222.511704 111.106266 \nL 226.126335 109.085076 \nL 240.270039 101.027407 \nL 241.809172 100.103057 \nL 247.709183 96.974739 \nL 250.70583 95.324223 \nL 255.591412 92.757319 \nL 259.124423 90.909092 \nL 259.462566 86.419763 \nL 261.234902 85.50006 \nL 264.044986 84.212164 \nL 267.799539 82.37842 \nL 270.469702 81.005475 \nL 277.768926 77.16103 \nL 283.529016 74.043473 \nL 290.595038 70.353922 \nL 304.995263 62.25127 \nL 307.770368 60.588188 \nL 312.58599 58.006395 \nL 314.195084 57.082654 \nL 314.498246 44.742639 \nL 318.462681 42.541289 \nL 322.485416 40.526753 \nL 325.26052 39.064811 \nL 326.718033 38.325065 \nL 331.242152 35.972499 \nL 337.958371 32.668826 \nL 342.40087 30.466326 \nL 344.73289 29.362785 \nL 350.819463 26.431344 \nL 358.351889 22.798642 \nL 362.281343 20.782054 \nL 368.297956 17.842468 \nL 369.755469 17.083636 \nL 369.755469 17.083636 \n\" style=\"fill:none;stroke:#ff7f0e;stroke-linecap:square;stroke-width:1.5;\"/>\n   </g>\n   <g id=\"patch_3\">\n    <path d=\"M 50.17365 224.64 \nL 50.17365 7.2 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"patch_4\">\n    <path d=\"M 384.97365 224.64 \nL 384.97365 7.2 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"patch_5\">\n    <path d=\"M 50.17365 224.64 \nL 384.97365 224.64 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"patch_6\">\n    <path d=\"M 50.17365 7.2 \nL 384.97365 7.2 \n\" style=\"fill:none;stroke:#000000;stroke-linecap:square;stroke-linejoin:miter;stroke-width:0.8;\"/>\n   </g>\n   <g id=\"legend_1\">\n    <g id=\"patch_7\">\n     <path d=\"M 59.27365 55.577843 \nL 196.156993 55.577843 \nQ 198.756993 55.577843 198.756993 52.977843 \nL 198.756993 16.3 \nQ 198.756993 13.7 196.156993 13.7 \nL 59.27365 13.7 \nQ 56.67365 13.7 56.67365 16.3 \nL 56.67365 52.977843 \nQ 56.67365 55.577843 59.27365 55.577843 \nz\n\" style=\"fill:#ffffff;opacity:0.8;stroke:#cccccc;stroke-linejoin:miter;\"/>\n    </g>\n    <g id=\"line2d_16\">\n     <path d=\"M 61.87365 24.227969 \nL 87.87365 24.227969 \n\" style=\"fill:none;stroke:#1f77b4;stroke-linecap:square;stroke-width:1.5;\"/>\n    </g>\n    <g id=\"line2d_17\"/>\n    <g id=\"text_17\">\n     <!-- Unmodified Client -->\n     <g transform=\"translate(98.27365 28.777969)scale(0.13 -0.13)\">\n      <defs>\n       <path d=\"M 55.5 69 \nL 47.90625 69 \nL 47.90625 22.796875 \nC 47.90625 9.5 39.796875 3.59375 32.40625 3.59375 \nC 24.796875 3.59375 17.203125 9.796875 17.203125 22.6875 \nL 17.203125 69 \nL 8.796875 69 \nL 8.796875 22.890625 \nC 8.796875 8.5 19.90625 -2 32.296875 -2 \nC 44.703125 -2 55.5 8.5 55.5 22.890625 \nz\n\" id=\"CMSS17-85\"/>\n       <path d=\"M 40.796875 69 \nL 33.40625 69 \nL 33.40625 38.984375 \nC 30.296875 41.59375 25.203125 44 19.59375 44 \nC 10.5 44 3.296875 34.046875 3.296875 21.484375 \nC 3.296875 8.9375 10.40625 -1 19.296875 -1 \nC 26.203125 -1 30.796875 2.6875 33.203125 4.796875 \nL 33.203125 -0.203125 \nL 40.796875 -0.203125 \nz\nM 33.203125 13.296875 \nC 33.203125 11.875 33.203125 10.359375 30.09375 7.625 \nC 28.09375 5.90625 25.703125 5.09375 23.40625 5.09375 \nC 18 5.09375 10.90625 9.140625 10.90625 21.390625 \nC 10.90625 34.140625 18.90625 37.890625 24.40625 37.890625 \nC 28.09375 37.890625 31.09375 36.0625 33.203125 33.03125 \nz\n\" id=\"CMSS17-100\"/>\n       <path d=\"M 43 70 \nL 35 70 \nL 35 61.984375 \nL 43 61.984375 \nz\nM 42.703125 43 \nL 35.296875 43 \nL 35.296875 0 \nL 42.703125 0 \nz\nM 16.796875 37.1875 \nL 27.703125 37.1875 \nL 27.703125 43 \nL 16.59375 43 \nL 16.59375 56.453125 \nC 16.59375 61.890625 19 64.59375 22.203125 64.59375 \nC 24.09375 64.59375 26 64.09375 27.703125 63.1875 \nL 27.703125 69.890625 \nC 26.90625 70.09375 24.59375 70.6875 22.203125 70.6875 \nC 14.703125 70.6875 9.40625 63.09375 9.40625 53.15625 \nL 9.40625 43 \nL 2.5 43 \nL 2.5 37.1875 \nL 9.40625 37.1875 \nL 9.40625 0 \nL 16.796875 0 \nz\n\" id=\"CMSS17-12\"/>\n       <path d=\"M 54.703125 11.015625 \nC 48 6.5 44.90625 5.1875 36.796875 5.1875 \nC 22.796875 5.1875 14.59375 20.375 14.59375 34.234375 \nC 14.59375 49.015625 23 63.59375 37.203125 63.59375 \nC 43.59375 63.59375 47.796875 61.78125 52.90625 58.5625 \nL 54.296875 66.484375 \nC 49.5 68.890625 43.40625 70 37.296875 70 \nC 18.09375 70 6.203125 52.234375 6.203125 34.234375 \nC 6.203125 14.4375 20.296875 -1.203125 36.296875 -1.203125 \nC 44.90625 -1.203125 47.90625 -0.5 55.296875 4.1875 \nz\n\" id=\"CMSS17-67\"/>\n       <path d=\"M 16.703125 37.1875 \nL 29.703125 37.1875 \nL 29.703125 43 \nL 16.703125 43 \nL 16.703125 55 \nL 9.59375 55 \nL 9.59375 43 \nL 1.703125 43 \nL 1.703125 37.1875 \nL 9.40625 37.1875 \nL 9.40625 11.734375 \nC 9.40625 6 10.703125 -1 17.296875 -1 \nC 22.296875 -1 26.90625 0.390625 31.296875 2.6875 \nL 29.703125 8.609375 \nC 27.296875 6.5 24.40625 5.296875 21.296875 5.296875 \nC 16.90625 5.296875 16.703125 10.921875 16.703125 13.4375 \nz\n\" id=\"CMSS17-116\"/>\n      </defs>\n      <use transform=\"scale(0.996264)\" xlink:href=\"#CMSS17-85\"/>\n      <use transform=\"translate(64.13974 0)scale(0.996264)\" xlink:href=\"#CMSS17-110\"/>\n      <use transform=\"translate(112.344683 0)scale(0.996264)\" xlink:href=\"#CMSS17-109\"/>\n      <use transform=\"translate(186.573938 0)scale(0.996264)\" xlink:href=\"#CMSS17-111\"/>\n      <use transform=\"translate(236.02 0)scale(0.996264)\" xlink:href=\"#CMSS17-100\"/>\n      <use transform=\"translate(284.224943 0)scale(0.996264)\" xlink:href=\"#CMSS17-105\"/>\n      <use transform=\"translate(306.405666 0)scale(0.996264)\" xlink:href=\"#CMSS17-12\"/>\n      <use transform=\"translate(356.532404 0)scale(0.996264)\" xlink:href=\"#CMSS17-101\"/>\n      <use transform=\"translate(398.171226 0)scale(0.996264)\" xlink:href=\"#CMSS17-100\"/>\n      <use transform=\"translate(477.605281 0)scale(0.996264)\" xlink:href=\"#CMSS17-67\"/>\n      <use transform=\"translate(537.461053 0)scale(0.996264)\" xlink:href=\"#CMSS17-108\"/>\n      <use transform=\"translate(559.641776 0)scale(0.996264)\" xlink:href=\"#CMSS17-105\"/>\n      <use transform=\"translate(581.822499 0)scale(0.996264)\" xlink:href=\"#CMSS17-101\"/>\n      <use transform=\"translate(623.461321 0)scale(0.996264)\" xlink:href=\"#CMSS17-110\"/>\n      <use transform=\"translate(671.666264 0)scale(0.996264)\" xlink:href=\"#CMSS17-116\"/>\n     </g>\n    </g>\n    <g id=\"line2d_18\">\n     <path d=\"M 61.87365 43.309531 \nL 87.87365 43.309531 \n\" style=\"fill:none;stroke:#ff7f0e;stroke-linecap:square;stroke-width:1.5;\"/>\n    </g>\n    <g id=\"line2d_19\"/>\n    <g id=\"text_18\">\n     <!-- Modified Client -->\n     <g transform=\"translate(98.27365 47.859531)scale(0.13 -0.13)\">\n      <defs>\n       <path d=\"M 49.90625 37.078125 \nL 45.09375 23.0625 \nC 44.296875 20.484375 41.59375 12.421875 41 9.25 \nL 40.90625 9.25 \nC 40.59375 11.234375 40 13.328125 38.40625 18.390625 \nC 37.5 21.375 36.5 24.453125 35.5 27.234375 \nL 20.703125 69 \nL 9 69 \nL 9 0 \nL 16.796875 0 \nL 16.796875 60.921875 \nL 16.90625 60.921875 \nC 16.90625 60.828125 17.796875 56.453125 23.90625 39.0625 \nL 37.09375 1.59375 \nL 44.5 1.59375 \nL 56.40625 34.890625 \nC 57.203125 37.171875 59.703125 44.421875 60.796875 47.90625 \nC 61.796875 50.890625 64.296875 58.25 64.90625 61.125 \nL 65 61.125 \nL 65 0 \nL 72.90625 0 \nL 72.90625 69 \nL 61.296875 69 \nz\n\" id=\"CMSS17-77\"/>\n      </defs>\n      <use transform=\"scale(0.996264)\" xlink:href=\"#CMSS17-77\"/>\n      <use transform=\"translate(81.67603 0)scale(0.996264)\" xlink:href=\"#CMSS17-111\"/>\n      <use transform=\"translate(131.122092 0)scale(0.996264)\" xlink:href=\"#CMSS17-100\"/>\n      <use transform=\"translate(179.327035 0)scale(0.996264)\" xlink:href=\"#CMSS17-105\"/>\n      <use transform=\"translate(201.507758 0)scale(0.996264)\" xlink:href=\"#CMSS17-12\"/>\n      <use transform=\"translate(251.634496 0)scale(0.996264)\" xlink:href=\"#CMSS17-101\"/>\n      <use transform=\"translate(293.273318 0)scale(0.996264)\" xlink:href=\"#CMSS17-100\"/>\n      <use transform=\"translate(372.707374 0)scale(0.996264)\" xlink:href=\"#CMSS17-67\"/>\n      <use transform=\"translate(432.563145 0)scale(0.996264)\" xlink:href=\"#CMSS17-108\"/>\n      <use transform=\"translate(454.743868 0)scale(0.996264)\" xlink:href=\"#CMSS17-105\"/>\n      <use transform=\"translate(476.924591 0)scale(0.996264)\" xlink:href=\"#CMSS17-101\"/>\n      <use transform=\"translate(518.563413 0)scale(0.996264)\" xlink:href=\"#CMSS17-110\"/>\n      <use transform=\"translate(566.768356 0)scale(0.996264)\" xlink:href=\"#CMSS17-116\"/>\n     </g>\n    </g>\n   </g>\n  </g>\n </g>\n <defs>\n  <clipPath id=\"pc53fae7e5f\">\n   <rect height=\"217.44\" width=\"334.8\" x=\"50.17365\" y=\"7.2\"/>\n  </clipPath>\n </defs>\n</svg>\n",
      "image/png": "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\n"
     },
     "metadata": {
      "needs_background": "light"
     }
    }
   ],
   "source": [
    "time_d = [i/60 for i in time]\n",
    "ntime_d = [i/60 for i in ntime]\n",
    "\n",
    "plt.rc('text',usetex=True)\n",
    "# plt.rcParams[\\\"figure.figsize\\\"] =(6.6, 4)\\n\",\n",
    "plt.rcParams.update({'font.size': 13})\n",
    "\n",
    "plt.plot(blocks, time_d, label=\"Unmodified Client\")\n",
    "plt.plot(nblocks, ntime_d, label=\"Modified Client\")\n",
    "\n",
    "plt.ylabel('Time (in min)')\n",
    "plt.xlabel('Block Number')\n",
    "plt.legend()\n",
    "plt.savefig(\"Cumul-time.pdf\", bbox_inches=\"tight\")"
   ]
  }
 ]
}

==> Experiments/plot-graph.py <==
#!/usr/bin/python3 

"""

Author Information:
 Adithya Bhat
 Purdue University
 <bhat24@purdue.edu>
 2020

"""
import matplotlib.pyplot as plt
import csv

if __name__ == "__main__":
    file = "Experiments/cumul-time-reparo.csv"
    time = []
    blocks = []
    latest = 0
    with open(file) as csv_file:
        csv_reader = csv.reader(csv_file)
        for row in csv_reader:
            ltime = float(row[0])
            lblk = int(row[1])
            latest = latest + ltime
            time.append(latest)
            blocks.append(lblk)
            print(latest,lblk)
    nfile = "Experiments/cumul-time-unreparo.csv"
    ntime = []
    nblocks = []
    latest = 0
    with open(nfile) as csv_file:
        csv_reader = csv.reader(csv_file)
        for row in csv_reader:
            ltime = float(row[0])
            lblk = int(row[1])
            latest = latest + ltime
            ntime.append(latest)
            nblocks.append(lblk)
            print(latest,lblk)
    plt.plot(blocks, time, label="Modified Client")
    plt.plot(nblocks, ntime, label="Unmodified Client")
    plt.ylabel('Time (in s)')
    plt.xlabel('Block Number')
    plt.legend()
    plt.show()


==> Experiments/simpleWithdrawContract/migrations/1_initial_migration.js <==
const Migrations = artifacts.require("Migrations");
const simpleWithdraw = artifacts.require("simpleWithdraw");

module.exports = function(deployer) {
  deployer.deploy(Migrations);
  deployer.deploy(simpleWithdraw);
};


==> Experiments/simpleWithdrawContract/truffle-config.js <==
/**
 * Use this file to configure your truffle project. It's seeded with some
 * common settings for different networks and features like migrations,
 * compilation and testing. Uncomment the ones you need or modify
 * them to suit your project as necessary.
 *
 * More information about configuration can be found at:
 *
 * truffleframework.com/docs/advanced/configuration
 *
 * To deploy via Infura you'll need a wallet provider (like truffle-hdwallet-provider)
 * to sign your transactions before they're sent to a remote public node. Infura accounts
 * are available for free at: infura.io/register.
 *
 * You'll also need a mnemonic - the twelve word phrase the wallet uses to generate
 * public/private key pairs. If you're publishing your code to GitHub make sure you load this
 * phrase from a file you've .gitignored so it doesn't accidentally become public.
 *
 */

// const HDWalletProvider = require('truffle-hdwallet-provider');
// const infuraKey = "fj4jll3k.....";
//
// const fs = require('fs');
// const mnemonic = fs.readFileSync(".secret").toString().trim();

module.exports = {
  /**
   * Networks define how you connect to your ethereum client and let you set the
   * defaults web3 uses to send transactions. If you don't specify one truffle
   * will spin up a development blockchain for you on port 9545 when you
   * run `develop` or `test`. You can ask a truffle command to use a specific
   * network from the command line, e.g
   *
   * $ truffle test --network <network-name>
   */

  networks: {
    // Useful for testing. The `development` name is special - truffle uses it by default
    // if it's defined here and no other network is specified at the command line.
    // You should run a client (like ganache-cli, geth or parity) in a separate terminal
    // tab if you use this network and you must also set the `host`, `port` and `network_id`
    // options below to some value.
    //
	 development: {
	  host: "127.0.0.1",     // Localhost (default: none)
	  port: 8545,            // Standard Ethereum port (default: none)
	  network_id: "*",       // Any network (default: none)
	 },

    // Another network with more advanced options...
    // advanced: {
      // port: 8777,             // Custom port
      // network_id: 1342,       // Custom network
      // gas: 8500000,           // Gas sent with each transaction (default: ~6700000)
      // gasPrice: 20000000000,  // 20 gwei (in wei) (default: 100 gwei)
      // from: <address>,        // Account to send txs from (default: accounts[0])
      // websockets: true        // Enable EventEmitter interface for web3 (default: false)
    // },

    // Useful for deploying to a public network.
    // NB: It's important to wrap the provider as a function.
    // ropsten: {
      // provider: () => new HDWalletProvider(mnemonic, `https://ropsten.infura.io/v3/YOUR-PROJECT-ID`),
      // network_id: 3,       // Ropsten's id
      // gas: 5500000,        // Ropsten has a lower block limit than mainnet
      // confirmations: 2,    // # of confs to wait between deployments. (default: 0)
      // timeoutBlocks: 200,  // # of blocks before a deployment times out  (minimum/default: 50)
      // skipDryRun: true     // Skip dry run before migrations? (default: false for public nets )
    // },

    // Useful for private networks
    // private: {
      // provider: () => new HDWalletProvider(mnemonic, `https://network.io`),
      // network_id: 2111,   // This network is yours, in the cloud.
      // production: true    // Treats this network as if it was a public net. (default: false)
    // }
  },

  // Set default mocha options here, use special reporters etc.
  mocha: {
    // timeout: 100000
  },

  // Configure your compilers
  compilers: {
    solc: {
      // version: "0.5.1",    // Fetch exact version from solc-bin (default: truffle's version)
      // docker: true,        // Use "0.5.1" you've installed locally with docker (default: false)
      // settings: {          // See the solidity docs for advice about optimization and evmVersion
      //  optimizer: {
      //    enabled: false,
      //    runs: 200
      //  },
      //  evmVersion: "byzantium"
      // }
    }
  }
}

